Targeted Example Generation for Compilation Errors

We present TEGCER, an automated feedback tool for novice programmers. TEGCER uses supervised classification to match compilation errors in new code submissions with relevant pre-existing errors, submitted by other students before. The dense neural network used to perform this classification task is trained on 15000+ error-repair code examples. The proposed model yields a test set classification Pred@3 accuracy of 97.7% across 212 error category labels. Using this model as its base, TEGCER presents students with the closest relevant examples of solutions for their specific error on demand.

==> 2019 ASE Tegcer/copyChanges.sh <==
#!/bin/bash
dir_github=./
dir_share=~/Dropbox/Apps/Overleaf/2019\ ASE\ Tegcer/.

# Check if safe to copy files from share (no commits left)
for f in $(git diff --name-only); do
    echo "File -> $f"
    git checkout -- "$f" # Discard changes
    cp -a "$dir_github/$f" "$dir_share/$f" # Copy from git to share
done


==> 2019 ASE Tegcer/images/egGen/programs/e5.c <==
#include<stdio.h>

int main(){
	int x,y$\text{\colorbox{red!30}{\!\!,\!\!}}$;


	return 0;
}

==> 2019 ASE Tegcer/images/egGen/programs/e5_e6.c <==
#include<stdio.h>
int main(){
	printf("Hello");
	$\text{\colorbox{red!30}{\!\!\}\!\!}}$


	return 0;
}

==> 2019 ASE Tegcer/images/egGen/programs/e6.c <==
void main(){
    
  $\text{\colorbox{red!30}{\!\!\}\!\!}}$
  int i=0;		
}

==> 2019 ASE Tegcer/images/egGen/programs/e7.c <==
void main(){
	int i, j;
	for(j=0$\text{\colorbox{red!30}{\!\!,\!\!}}$ j<10; j++)
		i += 1;
}

==> 2019 ASE Tegcer/images/egGen/programs/egProg_bad.c <==
#include<stdio.h>

int main(){
    int c, a=3, b=2, i;
    c = (a-b$\rfill{) (}$a+b);
    
    for(i=0$\rfill{,}$ i<c$\rfill{,}$ i++)
        printf($\rfill{"\%d" i}$);
    
    return 0;
}

==> 2019 ASE Tegcer/images/egGen/programs/egProg_good.c <==
#include<stdio.h>

int main(){
    int c, a=3, b=2, i;
    c = (a-b)$\gfill{*}$(a+b);
    
    for(i=0$\gfill{;}$ i<c$\gfill{;}$ i++)
        printf("%d"$\gfill{,}$ i);
    
    return 0;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc10_bad.c <==
#include<stdio.h>

int main(){
    int i=0;

    for(i=0; i<10$\text{\colorbox{red!30}{\!\!,\!\!}}$ i++){
      printf("%d",i);
    }
}


==> 2019 ASE Tegcer/images/egGen/programs/rc10_good.c <==
#include<stdio.h>

int main(){
    int i=0;

    for(i=0; i<10$\text{\colorbox{green!30}{\!\!;\!\!}}$ i++){
      printf("%d",i);
    }
}


==> 2019 ASE Tegcer/images/egGen/programs/rc15_bad.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{red!30}{\!j=\!}}$;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc15_good.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{green!30}{\!j=i\!}}$;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc17_bad.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{red!30}{\!j=\!}}$;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc17_good.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{green!30}{\!j=0\!}}$;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc1_bad.c <==
#include<stdio.h>

int main(){
    int i;
    $\text{\colorbox{red!30}{\!i = 10\!}}$
}

==> 2019 ASE Tegcer/images/egGen/programs/rc1_good.c <==
#include<stdio.h>

int main(){
    int i;
    $\text{\colorbox{green!30}{\!i = 10;\!}}$
}

==> 2019 ASE Tegcer/images/egGen/programs/rc6_bad.c <==
#include<stdio.h>

int main(){
    $\text{\colorbox{red!30}{\!int i\!}}$
    i = 10;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc6_good.c <==
#include<stdio.h>

int main(){
    $\text{\colorbox{green!30}{\!int i;\!}}$
    i = 10;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc8_bad.c <==
void main(){
    int i=0;    
    if($\text{\colorbox{red!30}{\!0 = i\!}}$)
        i++;
}

==> 2019 ASE Tegcer/images/egGen/programs/rc8_good.c <==
void main(){
    int i=0;    
    if($\text{\colorbox{green!30}{\!0 == i\!}}$)
        i++;
}

==> copyChanges.sh <==
#!/bin/bash
dir_github=./
dir_share=~/Dropbox/Apps/Overleaf/2019\ ASE\ Tegcer/.

# Check if safe to copy files from share (no commits left)
for f in $(git diff --name-only); do
    echo "File -> $f"
    git checkout -- "$f" # Discard changes
    cp -a "$dir_github/$f" "$dir_share/$f" # Copy from git to share
done


==> images/egGen/programs/e5.c <==
#include<stdio.h>

int main(){
	int x,y$\text{\colorbox{red!30}{\!\!,\!\!}}$;


	return 0;
}

==> images/egGen/programs/e5_e6.c <==
#include<stdio.h>
int main(){
	printf("Hello");
	$\text{\colorbox{red!30}{\!\!\}\!\!}}$


	return 0;
}

==> images/egGen/programs/egProg_bad.c <==
#include<stdio.h>

int main(){
    int c, a=3, b=2, i;
    c = (a-b$\rfill{) (}$a+b);
    
    for(i=0$\rfill{,}$ i<c$\rfill{,}$ i++)
        printf($\rfill{"\%d" i}$);
    
    return 0;
}

==> images/egGen/programs/egProg_good.c <==
#include<stdio.h>

int main(){
    int c, a=3, b=2, i;
    c = (a-b)$\gfill{*}$(a+b);
    
    for(i=0$\gfill{;}$ i<c$\gfill{;}$ i++)
        printf("%d"$\gfill{,}$ i);
    
    return 0;
}

==> images/egGen/programs/rc10_bad.c <==
#include<stdio.h>

int main(){
    int i=0;

    for(i=0; i<10$\text{\colorbox{red!30}{\!\!,\!\!}}$ i++){
      printf("%d",i);
    }
}


==> images/egGen/programs/rc10_good.c <==
#include<stdio.h>

int main(){
    int i=0;

    for(i=0; i<10$\text{\colorbox{green!30}{\!\!;\!\!}}$ i++){
      printf("%d",i);
    }
}


==> images/egGen/programs/rc15_bad.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{red!30}{\!j=\!}}$;
}

==> images/egGen/programs/rc15_good.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{green!30}{\!j=i\!}}$;
}

==> images/egGen/programs/rc17_bad.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{red!30}{\!j=\!}}$;
}

==> images/egGen/programs/rc17_good.c <==
#include<stdio.h>

int main(){
    int i=0;
    int $\text{\colorbox{green!30}{\!j=0\!}}$;
}

==> images/egGen/programs/rc1_bad.c <==
#include<stdio.h>

int main(){
    int i;
    $\text{\colorbox{red!30}{\!i = 10\!}}$
}

==> images/egGen/programs/rc1_good.c <==
#include<stdio.h>

int main(){
    int i;
    $\text{\colorbox{green!30}{\!i = 10;\!}}$
}

==> images/egGen/programs/rc6_bad.c <==
#include<stdio.h>

int main(){
    $\text{\colorbox{red!30}{\!int i\!}}$
    i = 10;
}

==> images/egGen/programs/rc6_good.c <==
#include<stdio.h>

int main(){
    $\text{\colorbox{green!30}{\!int i;\!}}$
    i = 10;
}
